A contraction theory approach to observer-based controller design for glucose regulation in type 1 diabetes with intra-patient variability

While the Artificial Pancreas is effective in regulating the blood glucose in the safe range of 70-180 mg/dl in type 1 diabetic patients, the high intra-patient variability, as well as exogenous meal disturbances, poses a serious challenge. The existing control algorithms thus require additional safety algorithms and feed-forward actions. Moreover, the unavailability of insulin sensors in Artificial Pancreas makes this task more difficult. In the present work, a subcutaneous model of type 1 diabetes (T1D) is considered for observer-based controller design in the framework of contraction analysis. A variety of realistic multiple-meal scenarios for three virtual T1D patients have been investigated with +30 % and -30 % of parametric variability. The average time spent by the three T1D patients is found to be 77 %, 73 % and 76 %, respectively. A significant reduction in the time spent in hyperglycemia (>180 mg/dl) is achieved without any feed-forward action for meal compensation.

==> robout.m <==
function [qd,e]=robout(t, x);
period =2;
amp1=0.1;
amp2=0.2;
fact= 2*pi/period;
sinf=sin(fact*t);
cosf=cos(fact*t);
qd=[amp1*sinf amp2*cosf]';
%%tracking error
e=qd-[x(1) x(2)]';
%ep=qdp-[x(3) x(4)]';
% e2=qd-x(3:4,2);
% e=[e1 e2]';

